Matrix Product State applications for the ALPS project

The density-matrix renormalization group method has become a standard computational approach to the low-energy physics as well as dynamics of low-dimensional quantum systems. In this paper, we present a new set of applications, available as part of the ALPS package, that provide an efficient and flexible implementation of these methods based on a matrix-product state (MPS) representation. Our applications implement, within the same framework, algorithms to variationally find the ground state and low-lying excited states as well as simulate the time evolution of arbitrary one-dimensional and two-dimensional models. Implementing the conservation of quantum numbers for generic Abelian symmetries, we achieve performance competitive with the best codes in the community. Example results are provided for (i) a model of itinerant fermions in one dimension and (ii) a model of quantum magnetism.

==> anc/README <==
EXAMPLE FILES
"Matrix Product State applications for the ALPS project"
M. Dolfi, B. Bauer, S. Keller, A. Kosenkov, T. Ewart, A. Kantian, T. Giamarchi, M. Troyer

Full version of the Python scripts mentioned in the paper. After installing the code, scripts can be executed as `alpspython SCRIPTNAME`.
Below is the description of the directory tree.

A complete examples tarball containing the results of the Hubbard ladder simulation is available at the following url
http://dx.doi.org/10.6084/m9.figshare.1092509

.
├── domain_wall/
│   ├── evolve.py               # script running the domain wall example in Sec. 3.3 (ca. 1min runtime)
│   └── magnetization_movie.py  # read the simulation results of `evolve.py` and generates a movie of the time evolution
├── hubbard_ladder/
│   ├── extrapolate_energy.py   # data analysis for Fig. 6
│   ├── iterations.py           # data analysis for Fig. 5
│   ├── mymodel.xml             # model file describing the the Hubbard model with pair field operators
│   ├── pairfield_trend.py      # data analysis for Fig. 7
│   ├── parms.py                # script running the Hubbard ladder example in Sec. 3.2 (>48h runtime)
│   └── results/                # (empty) results generated by the `parms.py` script
└── z2_example/
    ├── kitaev.py               # Z2 symmetric example described in Appendix B
    └── tsc.xml                 # model file describing the Kitaev wire model


==> anc/domain_wall/evolve.py <==
# ****************************************************************************
# 
# ALPS Project: Algorithms and Libraries for Physics Simulations
# 
# ALPS Libraries
# 
# Copyright (C) 2014 by Michele Dolfi <dolfim@phys.ethz.ch>
# 
# This software is part of the ALPS libraries, published under the ALPS
# Library License; you can use, redistribute it and/or modify it under
# the terms of the license, either version 1 or (at your option) any later
# version.
#  
# You should have received a copy of the ALPS Library License along with
# the ALPS Libraries; see the file LICENSE.txt. If not, the license is also
# available from http://alps.comp-phys.org/.
# 
# THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR 
# IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY, 
# FITNESS FOR A PARTICULAR PURPOSE, TITLE AND NON-INFRINGEMENT. IN NO EVENT 
# SHALL THE COPYRIGHT HOLDERS OR ANYONE DISTRIBUTING THE SOFTWARE BE LIABLE 
# FOR ANY DAMAGES OR OTHER LIABILITY, WHETHER IN CONTRACT, TORT OR OTHERWISE, 
# ARISING FROM, OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER 
# DEALINGS IN THE SOFTWARE.
# 
# ****************************************************************************

import os
import pyalps
import matplotlib.pyplot as plt
from pyalps.plot import plot as aplot
import numpy as np
from collections import OrderedDict
from copy import deepcopy
import scipy.special


basename = 'sim'

## common model parameters
model = OrderedDict()
model['LATTICE'] = 'open chain lattice'
model['L'      ] = 50
model['MODEL'                   ] = 'spin'
model['CONSERVED_QUANTUMNUMBERS'] = 'Sz'
model['Sz_total'                ] = 0
model['Jxy'                     ] = 1.
model['MAXSTATES'] = 40
model['MEASURE_LOCAL[Local Magnetization]'] = 'Sz'

## prepare the input parameters
parms = []
for tau in [20.0]:
        ns = 500
        dt = tau / ns
        p = deepcopy(model)
        p['init_state'      ] = 'local_quantumnumbers'
        p['initial_local_S' ] = ','.join(['0.5']*50)
        p['initial_local_Sz'] = ','.join(['-0.5']*25 + ['0.5']*25)
        p['te_order' ] = 'second'
        p['DT'       ] = dt
        p['TIMESTEPS'] = ns
        p['tau'      ] = tau # not used in the simulation, but useful in the evaluation below
        p['ALWAYS_MEASURE'] = 'Local Magnetization'
        p['chkp_each'     ] = ns
        p['measure_each'  ] = 5
        
        parms.append(p)


resfiles = pyalps.getResultFiles(prefix=basename)
if len(resfiles) == 0: ## run simulation only if needed
    ## write the input file and run the simulation
    input_file = pyalps.writeInputFiles(basename, parms)
    res        = pyalps.runApplication('mps_evolve', input_file)
    resfiles   = pyalps.getResultFiles(prefix=basename)

## simulation results
data = pyalps.loadIterationMeasurements(resfiles, what=['Local Magnetization'])

numeric_magnetization = []
for d in pyalps.flatten(data):
    L = d.props['L']
    for loc in range(1, 11):
        q = deepcopy(d)
        q.x = [0]
        q.y = np.array([ q.y[0][L/2-loc] ])
        q.props['loc'] = loc
        numeric_magnetization.append(q)

mag_vs_time = pyalps.collectXY(numeric_magnetization, x='Time', y='Local Magnetization', foreach=['loc'])
for d in mag_vs_time:
    d.x = (d.x + 1.) * d.props['dt'] # convert time index to real time
    # d.props['label'] = 'Numerical at n='+str(d.props['loc'])
    # d.props['label'] = '$\\langle \psi(t) | S_z(L/2 - %d) | \psi(t) \\rangle$' % d.props['loc']
    d.props['label'] = '$M(%d, t)$' % d.props['loc']

pyalps.CycleMarkers(mag_vs_time, foreach=['loc'])
pyalps.CycleColors(mag_vs_time, foreach=['loc'])
for d in mag_vs_time:
    d.props['line'] = d.props['line'].replace('-', '')
    d.props['fillmarkers'] = False

## exact solution
tgrid = np.linspace(0, 20, 500)
exact_magnetization = []
for d in mag_vs_time:
    dd = deepcopy(d)
    # dd.props['label'] = 'Exact at n='+str(dd.props['loc'])
    dd.props['label'] = ''
    dd.props['line'] = '-'
    
    n = dd.props['loc']
    dd.x = tgrid
    dd.y = np.zeros((len(tgrid),))
    for i in range(1-n,n):
        dd.y -= 0.5 * scipy.special.jn(i, dd.x)**2
    
    exact_magnetization.append(dd)


plt.figure(tight_layout=True)
aplot(mag_vs_time)
aplot(exact_magnetization)
plt.xlabel('$t$')
plt.ylabel('$M(n, t)$')
plt.ylim(-0.5,0)
# plt.legend(loc='best', frameon=False)

plt.savefig('fig_domain_wall_' + basename + '.pdf')

plt.show()


==> anc/domain_wall/magnetization_movie.py <==
# ****************************************************************************
# 
# ALPS Project: Algorithms and Libraries for Physics Simulations
# 
# ALPS Libraries
# 
# Copyright (C) 2014 by Michele Dolfi <dolfim@phys.ethz.ch>
# 
# This software is part of the ALPS libraries, published under the ALPS
# Library License; you can use, redistribute it and/or modify it under
# the terms of the license, either version 1 or (at your option) any later
# version.
#  
# You should have received a copy of the ALPS Library License along with
# the ALPS Libraries; see the file LICENSE.txt. If not, the license is also
# available from http://alps.comp-phys.org/.
# 
# THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR 
# IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY, 
# FITNESS FOR A PARTICULAR PURPOSE, TITLE AND NON-INFRINGEMENT. IN NO EVENT 
# SHALL THE COPYRIGHT HOLDERS OR ANYONE DISTRIBUTING THE SOFTWARE BE LIABLE 
# FOR ANY DAMAGES OR OTHER LIABILITY, WHETHER IN CONTRACT, TORT OR OTHERWISE, 
# ARISING FROM, OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER 
# DEALINGS IN THE SOFTWARE.
# 
# ****************************************************************************

import sys, shutil, tempfile
import os.path
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
import pyalps
import pyalps.plot
from subprocess import check_call


basename = 'sim'
data = pyalps.loadIterationMeasurements(pyalps.getResultFiles(prefix=basename), what=['Local Magnetization'])

dirname = tempfile.mkdtemp()
print '..temp dir:', dirname

data = pyalps.flatten(data)
ymax = 0.
for d in data:
    d.y = d.y[0]
    ymax = max(ymax, max(d.y))
    # formatting
    d.props['line']  = '-x'
    d.props['color'] = 'b'

counter = 0
for d in sorted(data, key = lambda d: d.props['Time']):
    sw = d.props['Time']
    t = d.props['dt'] * (sw+1)
    print '..plot iteration', int(sw)
    # print group
    plt.figure()
    plt.title('$t = %s$' % t)
    pyalps.plot.plot([d])
    plt.xlabel('x')
    plt.ylabel('Local magnetization')

    plt.ylim(-1, +1)
    
    plt.savefig(dirname+'/_anim.%08d.png' % counter)
    plt.close()
    counter += 1

oname = basename +'.density.mp4'
print '..generating', oname
check_call(['ffmpeg',
            '-i', dirname+'/_anim.%08d.png',
            '-c:v','libx264','-profile:v','high','-crf','23','-pix_fmt','yuv420p','-y','-r','30',
            oname])

shutil.rmtree(dirname)
    


==> anc/hubbard_ladder/extrapolate_energy.py <==
import sys, os
from numpy import *
import matplotlib.pyplot as plt
from copy import deepcopy
from glob import glob

import pyalps
from pyalps.plot import plot as aplot
from matplotlib.ticker import ScalarFormatter, MultipleLocator

class FixedOrderFormatter(ScalarFormatter):
    """Formats axis ticks using scientific notation with a constant order of 
    magnitude"""
    def __init__(self, order_of_mag=0, useOffset=True, useMathText=False):
        self._order_of_mag = order_of_mag
        ScalarFormatter.__init__(self, useOffset=useOffset, 
                                 useMathText=useMathText)
    def _set_orderOfMagnitude(self, range):
        """Over-riding this to avoid having orderOfMagnitude reset elsewhere"""
        self.orderOfMagnitude = self._order_of_mag


resfiles = pyalps.getResultFiles(dirname='results', prefix='sim')
data = pyalps.loadEigenstateMeasurements(resfiles, ['Energy', 'EnergyVariance'])
en_vs_variance = pyalps.ResultsToXY(data, 'EnergyVariance', 'Energy', foreach=["L", "Nup_total", "Ndown_total"])
print en_vs_variance

extrap = []
fits   = []
for d in en_vs_variance:
    ## energy per particle
    d.y /= (d.props['Nup_total'] + d.props['Ndown_total'])
    
    ## linear fit for en vs. variance
    coeff = polyfit(d.x, d.y, deg=1)
    print 'extrapolation: ', coeff[-1]
    
    ## single point
    dd = pyalps.DataSet()
    dd.props = deepcopy(d.props)
    dd.props['MAXSTATES'] = 'inf'
    dd.x = array([0])
    dd.y = array([ coeff[-1] ])
    dd.props['label'] = 'energy $\\rightarrow %.3f$' % coeff[-1]
    extrap.append(dd)
    
    ## fit line
    dd = pyalps.DataSet()
    dd.props = deepcopy(d.props)
    dd.props['line']  = '-'
    dd.props['color'] = 'g'
    dd.props['label'] = ''
    dd.x = linspace(0, max(d.x))
    dd.y = polyval(coeff, dd.x)
    fits.append(dd)

## formatting
for d in en_vs_variance:
    d.props['line']   = 'scatter'
    d.props['marker'] = 'o'
    d.props['color']  = 'b'
    d.props['label']  = ''


for d in en_vs_variance:
    d.y -= extrap[0].y
for d in fits:
    d.y -= extrap[0].y

plt.figure(tight_layout=True)
aplot(fits)
aplot(en_vs_variance)

plt.xlim(xmin=0)
plt.ylim(ymin=0)

plt.xlabel(r'$\mathrm{Var}[\hat H]$', labelpad=8)
plt.ylabel('energy difference')

# xmajorLocator = MultipleLocator(0.05)
# xminorLocator = MultipleLocator(0.025)
# plt.gca().xaxis.set_major_locator( xmajorLocator )
# plt.gca().xaxis.set_minor_locator( xminorLocator )
#
# ymajorFormatter = FixedOrderFormatter(order_of_mag=-5)
# plt.gca().yaxis.set_major_formatter( ymajorFormatter )


plt.savefig('fig_hubbard_energy_extrapolation.pdf')
plt.show()


==> anc/hubbard_ladder/iterations.py <==
import os
from glob import glob
import pyalps
import numpy as np
import matplotlib.pyplot as plt
from collections import OrderedDict
from pyalps.plot import plot as aplot
from matplotlib.ticker import FormatStrFormatter, MultipleLocator


resfiles = pyalps.getResultFiles(dirname='results', prefix='sim')

e0_extrap = -0.725768711609 # for t=1.0, L=96, n=0.875

## load iteration history
iterations = pyalps.loadIterationMeasurements(resfiles, what=['Energy','TruncatedWeight'])
for d in pyalps.flatten(iterations): d.props['iteration'] = int(d.props['iteration'])

energy_iteration = pyalps.collectXY(pyalps.flatten(iterations), 'iteration', 'Energy', foreach=['L', 'MAXSTATES'])
for d in energy_iteration:
    d.x = np.linspace(0, d.props['nsweeps'], len(d.y), endpoint=False) + 1 # renormalized x-axis
    d.y = d.y / (d.props['Nup_total']+d.props['Ndown_total']) - e0_extrap # energy per particle - extrapolated value
    d.props['label'] = '$L = %d$, $M = %d$'% (d.props['L'], d.props['MAXSTATES'])
    d.props['line'] = '-'


for d in pyalps.flatten(iterations):
    if d.props['observable'] == 'TruncatedWeight':
        d.y = [sum(d.y)]
truncation_iteration = pyalps.collectXY(pyalps.flatten(iterations), 'iteration', 'TruncatedWeight', foreach=['L', 'MAXSTATES'])
for d in truncation_iteration:
    d.x = np.linspace(0, d.props['nsweeps'], len(d.y), endpoint=False) + 1 # renormalized x-axis
    d.props['label'] = '$L = %d$, $M = %d$'% (d.props['L'], d.props['MAXSTATES'])

energy_iteration.sort(key=lambda d: (d.props['L'], d.props['MAXSTATES']))
truncation_iteration.sort(key=lambda d: (d.props['L'], d.props['MAXSTATES']))
pyalps.CycleColors([energy_iteration, truncation_iteration], ['L', 'MAXSTATES'])

pyalps.CycleMarkers(truncation_iteration, ['L', 'MAXSTATES'])
for d in truncation_iteration: d.props['line'] = d.props['marker']


xmajorFormatter = FormatStrFormatter(fmt='%d')
xmajorLocator   = MultipleLocator(2)
xminorLocator   = MultipleLocator(1)


plt.figure(tight_layout=True)
ax1 = plt.subplot()
aplot(energy_iteration)
plt.yscale('log')
plt.ylabel('energy difference')

ax2 = ax1.twinx()
pyalps.plot.plot(truncation_iteration)
plt.yscale('log')
plt.xlim(1,16)
plt.ylabel('truncation error')

ax1.set_xlabel('sweep')
ax1.xaxis.set_major_formatter( xmajorFormatter )
ax1.xaxis.set_major_locator  ( xmajorLocator )
ax1.xaxis.set_minor_locator  ( xminorLocator )

plt.savefig('fig_hubbard_iterations.pdf')


plt.show()


==> anc/hubbard_ladder/mymodel.xml <==
<!--
   Copyright (c) 2003-2010 Matthias Troyer (troyer@ethz.ch)
    
   Distributed under the Boost Software License, Version 1.0.
   (See accompanying file LICENSE_1_0.txt or copy at
   http://www.boost.org/LICENSE_1_0.txt)
  -->

<MODELS>
  <SITEBASIS name="fermion">
  <QUANTUMNUMBER name="Nup" min="0" max="1" type="fermionic"/>
  <QUANTUMNUMBER name="Ndown" min="0" max="1" type="fermionic"/>
  <OPERATOR name="Splus" matrixelement="1">
    <CHANGE quantumnumber="Ndown" change="-1"/>
    <CHANGE quantumnumber="Nup" change="1"/>
  </OPERATOR>
  <OPERATOR name="Sminus" matrixelement="1">
    <CHANGE quantumnumber="Nup" change="-1"/>
    <CHANGE quantumnumber="Ndown" change="+1"/>
  </OPERATOR>
  <OPERATOR name="Sz" matrixelement="(Nup-Ndown)/2"/>
  <OPERATOR name="Nup" matrixelement="Nup"/>
  <OPERATOR name="Ndown" matrixelement="Ndown"/>
  <OPERATOR name="c_down" matrixelement="1">
    <CHANGE quantumnumber="Ndown" change="-1"/>
  </OPERATOR>
  <OPERATOR name="cdag_down" matrixelement="1">
    <CHANGE quantumnumber="Ndown" change="1"/>
  </OPERATOR>
  <OPERATOR name="c_up" matrixelement="1">
    <CHANGE quantumnumber="Nup" change="-1"/>
  </OPERATOR>
  <OPERATOR name="cdag_up" matrixelement="1">
    <CHANGE quantumnumber="Nup" change="1"/>
  </OPERATOR>
  <OPERATOR name="n" matrixelement="Nup+Ndown"/>
  <OPERATOR name="n_up" matrixelement="Nup"/>
  <OPERATOR name="n_down" matrixelement="Ndown"/>
  <OPERATOR name="double_occupancy" matrixelement="Nup*Ndown"/>
</SITEBASIS>

<BASIS name="fermion">
  <SITEBASIS ref="fermion"/>
  <CONSTRAINT quantumnumber="Nup" value="Nup_total"/>
  <CONSTRAINT quantumnumber="Ndown" value="Ndown_total"/>
</BASIS>

<BONDOPERATOR name="field_du" source="x" target="y">
  c_down(x)*c_up(y)
</BONDOPERATOR>
<BONDOPERATOR name="field_ud" source="x" target="y">
  c_up(x)*c_down(y)
</BONDOPERATOR>
<BONDOPERATOR name="fielddag_du" source="x" target="y">
  cdag_down(x)*cdag_up(y)
</BONDOPERATOR>
<BONDOPERATOR name="fielddag_ud" source="x" target="y">
  cdag_up(x)*cdag_down(y)
</BONDOPERATOR>

<BONDOPERATOR name="fermion_hop" source="x" target="y">
  cdag_up(x)*c_up(y)+cdag_up(y)*c_up(x)+cdag_down(x)*c_down(y)+cdag_down(y)*c_down(x)
</BONDOPERATOR>

<HAMILTONIAN name="fermion Hubbard">
  <PARAMETER name="mu" default="0"/>
  <PARAMETER name="t" default="1"/>
  <PARAMETER name="V" default="0"/>
  <PARAMETER name="t'" default="0"/>
  <PARAMETER name="V'" default="0"/>
  <PARAMETER name="U" default="0"/>
  <PARAMETER name="t0" default="t"/>
  <PARAMETER name="t1" default="t'"/>
  <PARAMETER name="V0" default="V"/>
  <PARAMETER name="V1" default="V'"/>
  <BASIS ref="fermion"/>
  <SITETERM site="i">
    <PARAMETER name="mu#" default="mu"/>
    <PARAMETER name="U#" default="U"/>
    -mu#*n(i)+U#*n_up(i)*n_down(i)
  </SITETERM> 
  <BONDTERM source="i" target="j">
    <PARAMETER name="t#" default="0"/>
    <PARAMETER name="V#" default="0"/>
    -t#*fermion_hop(i,j) + V#*n(i)*n(j)
  </BONDTERM>
</HAMILTONIAN>

</MODELS>


==> anc/hubbard_ladder/pairfield_trend.py <==
import sys, os
from numpy import *
import matplotlib.pyplot as plt
from copy import deepcopy
from glob import glob

import pyalps
from pyalps.plot import plot as aplot

resfiles = pyalps.getResultFiles(dirname='results', prefix='sim')

refdecay_l = 7
refdecay_slope = -1.
refdecay_bond = 3600

def propsort(data,pn):
    '''sort datasets in data using the property named pn as key'''
    data.sort(cmp=lambda x,y:cmp(x.props[pn],y.props[pn]))

def select(ll, which):
    for lli in ll:
        if lli.props['observable'] == which:
            return lli

def argsort_corr(x):
    if len(x.shape) > 1:
        x = x.reshape( x.shape[0], prod(x.shape[1:]) )
        keys = []
        for i in reversed(range(x.shape[1])):
            keys.append(x[:,i])
        ind=lexsort(keys)
    else:
        ind = argsort(x)
    return ind

def sum_DataSets (data, what):
    d = []
    sign = []
    for meas in what:
        if meas[0]=='-':
            d.append(select(data, meas[1:]))
            sign.append(-1.)
        else:
            d.append(select(data, meas))
            sign.append(1.)
    
    ret = pyalps.DataSet()
    ret.props = deepcopy(d[0].props)
    
    x = deepcopy(d[0].x)
    ret.x = x[argsort_corr(x)]
    
    ret.y = zeros(len(d[0].y[0]))
    for di,s in zip(d,sign):
        ind = argsort_corr(di.x)
        print 'Test equal x:', all(abs(ret.x-di.x[ind]) < 1e-8)
        ret.y += s*array(di.y[0][ind])
    return ret



data = pyalps.loadEigenstateMeasurements(resfiles, ['pair field 1','pair field 2', 'pair field 3', 'pair field 4'])
groupdata = pyalps.groupSets(pyalps.flatten(data), for_each=['MAXSTATES'])

## number of entries around the middle used to average the finite size oscillations
shifts = range(-5, 6)
## 2d coordinate for j=i+delta and l=k+delta in cdag_up(i)*cdag_down(j)*c_up(k)*c_down(l) (and similar terms).
delta = (0,1)

sets = []
for sim in groupdata:
    common_props = pyalps.dict_intersect([d.props for d in pyalps.flatten(sim)])
    print 'Computing L = %d, M = %d.' % (common_props['L'], common_props['MAXSTATES'])
    
    L  = int(common_props['L'])
    n1 = int(common_props['Nup_total'])
    n2 = int(common_props['Ndown_total'])
    n  = n1+n2
    
    
    corr = sum_DataSets(sim, what=['pair field 1','-pair field 2', '-pair field 3', 'pair field 4'])
    
    ## distance between operators in units of ladder rungs. from 1 to maximum distance where averaging is still possible
    l = range(1, int(L-1-2*max(shifts)), 1)
    res = []
    for li in l:
        
        ix = empty( (len(shifts), 2, 2), dtype=int )
        sel = []
        for i, shift in enumerate(shifts):
            m = empty((4, 2), dtype=int)
            m[0, :] = [ L/2. - li/2. + shift, 0 ]
            m[1, :] = m[0, :] + array(delta)
            m[2, :] = [ m[0,0]+li, 0 ]
            m[3, :] = m[2, :] + array(delta)
            
            ii = where( all(corr.x==m, axis=(1,2)) )[0]
            if len(ii) != 1:
                print 'Problem while selecting positions.', m
            sel.append( ii[0] )
        sel = array(sel)
        
        tmp = sum(corr.y[sel]) / len(sel)
        res.append(tmp)
        
    q = pyalps.DataSet()
    q.props = deepcopy(corr.props)
    q.props['observable'] = 'pair field average'
    q.props['label'] = '$M = %d$' % common_props['MAXSTATES']
    q.x = array(l)
    q.y = array(res)
    sets.append(q)

## plot reference lines
refs = []
for d in sets:
    if d.props['MAXSTATES'] != refdecay_bond:
        continue
    
    match_y = d.y[d.x == refdecay_l]
    xgrid = linspace(min(d.x), max(d.x))
    
    q = pyalps.DataSet()
    q.x = xgrid
    a = match_y / refdecay_l**(refdecay_slope)
    q.y = a * xgrid**refdecay_slope
    
    q.props['line']  = '--'
    refs.append(q)
    

sets.sort(key=lambda d: d.props['MAXSTATES'], reverse=True)

plt.figure(tight_layout=True)
aplot(sets)
aplot(refs)

plt.xscale('log')
plt.yscale('log')

plt.legend(loc='lower left', frameon=False)

plt.xlabel('$l$')
plt.ylabel('$D(l)$')

plt.savefig('fig_hubbard_pairfield_decay_trend.pdf')
plt.show()


==> anc/hubbard_ladder/parms.py <==
import pyalps

parms = []
for M in [800, 1200, 1600, 2000, 2800, 3200, 3600]:
  p = dict()
  p['SWEEPS'    ] = 16
  p['MAXSTATES' ] = M
  p['init_state'] = 'thin'
  p['LATTICE'   ] = 'open ladder'
  p['L'         ] = 96
  p['MODEL_LIBRARY'] = 'mymodel.xml'
  p['MODEL'    ] = 'fermion Hubbard'
  p['t'        ] = 1
  p['U'        ] = 8
  p['CONSERVED_QUANTUMNUMBERS'] = 'Nup,Ndown'
  p['Nup_total'               ] = 84
  p['Ndown_total'             ] = 84
  p['MEASURE[EnergyVariance]'] = 1
  p['MEASURE_HALF_CORRELATIONS[pair field 1]'] = 'field_du:fielddag_ud'
  p['MEASURE_HALF_CORRELATIONS[pair field 2]'] = 'field_du:fielddag_du'
  p['MEASURE_HALF_CORRELATIONS[pair field 3]'] = 'field_ud:fielddag_ud'
  p['MEASURE_HALF_CORRELATIONS[pair field 4]'] = 'field_ud:fielddag_du'
  p['storagedir'] = 'storage'
  parms.append(p)

## write the input file and run the simulation
infiles=pyalps.writeInputFiles('sim',parms)
res=pyalps.runApplication('mps_optim',infiles)



==> anc/z2_example/kitaev.py <==
import pyalps
import numpy as np
import matplotlib.pyplot as plt
from pyalps.plot import plot
from copy import deepcopy
 
# This sets up the Kitaev wire model of A Yu Kitaev, Phys.-Usp. 44, 131 (2001)
# We set the superconducting gap, D=1, and leave t=1. For these parameters,
# the system is in a topological phase for mu < 2, and in a trivial phase
# at mu > 2; both phases are superconducting.
# At mu=2, there is a c=1/2 critical point (free Majorana fermion).
# Since simulations are performed for open boundary conditions, we observe that
# there is a two-fold ground state degeneracy, with one state being even and
# the other odd parity, in the topological phase. The splitting between the two
# ground state is exponentially small in the system size.

# Set up parameters.
parms = []
for L in [24]:
 for P in [0,1]:
  for mu in np.linspace(0,4,11):
   parms.append({ 
        'LATTICE'                   : "open chain lattice", 
        'L'                         : L,
        'MODEL_LIBRARY'             : "tsc.xml",
        'MODEL'                     : "tsc",
        'CONSERVED_QUANTUMNUMBERS'  : 'P',
        'symmetry'                  : 'Z2',
        'P_total'                   : P,
        'D'                         : 1,
        'mu'                        : mu,
        'SWEEPS'                    : 4,
        'MAXSTATES'                 : 20,
        'NUMBER_EIGENVALUES'        : 2,
       })

#write the input file and run the simulation
input_file = pyalps.writeInputFiles('parm_tsc',parms)
res = pyalps.runApplication('mps_optim',input_file,writexml=True)

data_ = pyalps.loadEigenstateMeasurements(pyalps.getResultFiles(prefix='parm_tsc'))

# calculate energy gaps at every point
data = []
for ds in pyalps.flatten(data_):
    for n in [0,1]:
        ds2 = deepcopy(ds)
        ds2.x = [ds.x[n]]
        ds2.y = [ds.y[n]]
        ds2.props['n'] = n
        data.append(ds2)

groups = pyalps.groupSets(pyalps.flatten(data), ['L', 'mu'])
for grp in groups:
    emin = min([ds.y[0] for ds in grp])
    for ds in grp:
        ds.y -= emin

p = pyalps.collectXY(data, 'mu', 'Energy', ['P_total', 'n'])
plot(p)

plt.legend(loc=0, frameon=False)

plt.show()


==> anc/z2_example/tsc.xml <==
<MODELS>
    <SITEBASIS name="spinless fermion">
        <QUANTUMNUMBER name="P" min="0" max="1" type="fermionic"/>
        <OPERATOR name="c" matrixelement="1">
            <CHANGE quantumnumber="P" change="1"/>
        </OPERATOR>
        <OPERATOR name="cdag" matrixelement="1">
            <CHANGE quantumnumber="P" change="-1"/>
        </OPERATOR>
    </SITEBASIS>
    
    <BASIS name="spinless fermion">
        <SITEBASIS ref="spinless fermion"/>
        <CONSTRAINT quantumnumber="P" value="P_total"/>
    </BASIS>
    
    <BONDOPERATOR name="fermion_hop" source="x" target="y">
        cdag(x)*c(y)+cdag(y)*c(x)
    </BONDOPERATOR>
    
    <BONDOPERATOR name="pairing" source="x" target="y">
        c(x)*c(y)+cdag(y)*cdag(x)
    </BONDOPERATOR>
    
    <HAMILTONIAN name="tsc">
        <PARAMETER name="t" default="1"/>
        <BASIS ref="spinless fermion"/>
        <SITETERM site="i">
            -mu*cdag(i)*c(i)
        </SITETERM>
        <BONDTERM source="i" target="j">
            -t*fermion_hop(i,j) + D*pairing(i,j)
        </BONDTERM>
    </HAMILTONIAN>
     
</MODELS>

